Unitarity bounds for all symmetry-constrained 3HDMs

Models with three Higgs doublets (3HDM) are the source of much recent activity, for they are key components of many solutions to the problems of the Standard Model; from extra sources of CP violation to Dark Matter candidates. We compute explicitly the theoretical bounds for all symmetry-constrained 3HDM arising from the perturbative unitarity of two-to-two scattering amplitudes. In addition, we propose a method based on principal minors that foregoes diagonalization and which is preferable in all models (not only 3HDM) dealing with large scattering matrices.

==> anc/test_algorithm-comparison.py <==
#!/usr/bin/env python
# coding: utf-8


# > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > >
# This is a toy algorithm to compare unitarity with diagonalization and with minors.
#
# Created by: Miguel P. Bento
# > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > > >


# Imports

import numpy as np
import time


# Generate 400000 matrices 5x5, use bound c = 8 * pi, bound the matrix elements with 26

N = 5
N_samples = 400000
c = 8 * np.pi
random_bounds = 26


def gen(N, N_samples):

    np.random.seed(417)

    m = np.random.uniform(-random_bounds, random_bounds,size=(N_samples, N, N))

    lst = (m + np.transpose(m, axes=(0,2,1)))/2

    return lst


# lst is the list of 400000 matrices

lst = gen(N, N_samples)


# Eigenvalue method -- we test if -1 < eigvalues < 1

def eigen_way():

    t_eig_start = time.time()

    #############################################################

    lst_c = np.copy(lst)

    lst_c = lst_c[np.all(np.linalg.eigvals(lst_c) > -c, axis=1)]

    lst_c = lst_c[np.all(np.linalg.eigvals(lst_c) < c, axis=1)]

    #############################################################

    t_eig = time.time() - t_eig_start

    return lst_c, t_eig


# We list the survivors of the 400000 matrices

lst_ei, t_eig = eigen_way()


# Minor method -- we test if -1 < eigvalues < 1. Why ask for the whole diagonal? It trims even further matrices  as it is a necessary condition

def min_way():

    t_min_start = time.time()

    #############################################################

    lst_c = np.copy(lst)

    lst_c = lst_c[np.all(np.abs(np.diagonal(lst_c, axis1 = 1, axis2 = 2)) < c, axis=1)]

    for k in range(2, N + 1):
        lst_c = lst_c[np.linalg.det((lst_c + c * np.eye(N))[:,:k,:k]) > 0]
        lst_c = lst_c[np.linalg.det((c * np.eye(N) - lst_c)[:,:k,:k]) > 0]

    #############################################################

    t_min = time.time() - t_min_start

    return lst_c, t_min


# We list the survivors. It may be compared that min_way is much faster than eigen_way

lst_min, t_min = min_way()


# The lists of both methods are the same
print('\n')
print("Do the methods coincide? {0}".format((lst_min == lst_ei).all()))


# The surviving matrices
print('\n')
print("The method with eigenvalues took {0} seconds.".format(round(t_eig, 6)))
print("The method with minors took {0} seconds.".format(round(t_min, 6)))
print('\n')
print("We started with {0} matrices.".format(N_samples))
print("The number of matrices which survived unitarity bounds is {0}.".format(lst_min.shape[0]))
print('\n')

